Machine Unlearning of Features and Labels

Removing information from a machine learning model is a non-trivial task that requires to partially revert the training process. This task is unavoidable when sensitive data, such as credit card numbers or passwords, accidentally enter the model and need to be removed afterwards. Recently, different concepts for machine unlearning have been proposed to address this problem. While these approaches are effective in removing individual data points, they do not scale to scenarios where larger groups of features and labels need to be reverted. In this paper, we propose the first method for unlearning features and labels. Our approach builds on the concept of influence functions and realizes unlearning through closed-form updates of model parameters. It enables to adapt the influence of training data on a learning model retrospectively, thereby correcting data leaks and privacy issues. For learning models with strongly convex loss functions, our method provides certified unlearning with theoretical guarantees. For models with non-convex losses, we empirically show that unlearning features and labels is effective and significantly faster than other strategies.

==> figures/Unlearning/alice/plot_unlearning_alice.py <==
import sys
from pathlib import Path
import argparse

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, RC_PARAMS, LEGEND_KWARGS, PALETTE


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5, scale_height=0.9)
RC_PARAMS.update({
    'axes.titlesize': 'small',
    'axes.labelsize': 'small',
    'xtick.labelsize': 'small',
    'ytick.labelsize': 'small'
})
LEGEND_KWARGS.update(dict(prop={'size': 7}), borderpad=0.2)


def get_parser():
    parser = argparse.ArgumentParser()
    parser.add_argument('--in_file', type=str, help='input csv with results',
                        default=SCRIPT_DIR / 'fidelity-runtime-alice.csv')
    parser.add_argument('--out_file', type=str, help='output file', default=SCRIPT_DIR / 'fidelity_runtime_alice.pgf')
    parser.add_argument('--show', help='whether to show the plot instead of writing to file', action='store_true')
    return parser


def plot_unlearning(data_dir, clean_acc, retrain_time, out_file=None, show=False):
    # load data and rename columns
    df = pd.read_csv(data_dir)
    df = df[(df.method != 'fine-tuning-10') & (df.method != 'sharding-10') & (df.method != 'sharding-20')]
    df['method'].replace({
        'fine-tuning-1': 'Fine-tuning',
        'sharding-5': 'SISA',
        'first-order': 'First Order',
        'second-order': 'Second Order'}, inplace=True)
    df = df.rename(columns={'# Affected samples': '\\# Affected samples'})
    print(df.head())

    plt.clf()
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, axs = plt.subplots(1, 2, figsize=FIG_SIZE)
    fig.tight_layout()
    sns.barplot(data=df, x='\\# Affected samples', y='ACC after fix', hue='method', ax=axs[0], palette=PALETTE, ci=None)
    # secondary_palette = [(min(r+0.1, 1.0), min(g+0.1, 1.0), min(b+0.1, 1.0)) for r, g, b in sns.color_palette('deep', 5)]
    # sns.barplot(data=df, x='# Poisoned Labels', y='acc_before', hue='method', ax=axs[0], palette=secondary_palette)
    sns.barplot(data=df, x='\\# Affected samples', y='Time (s)', hue='method', palette=PALETTE, ax=axs[1], ci=None)

    handles, labels = axs[1].get_legend_handles_labels()
    #fig.legend(handles, labels, loc='upper center', bbox_to_anchor=(0.1, -0.05), ncol=4)
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.02), loc="lower center", ncol=4)
    fig.legend(handles, labels, bbox_to_anchor=(0.53, 0.92), loc="lower center", ncol=4, **LEGEND_KWARGS)
    axs[0].set_ylim(0.5, 0.92)
    axs[1].set_yscale('symlog')
    axs[1].set_ylim(0, retrain_time*2)
    axs[0].get_legend().remove()
    axs[0].axhline(clean_acc, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    axs[1].axhline(retrain_time, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    axs[0].set_ylabel('Accuracy')
    axs[1].get_legend().remove()
    fig.subplots_adjust(bottom=0.25, wspace=0.5)
    #fig.subplots_adjust(left=-0.05)

    if out_file is None or show:
        plt.show()
    else:
        plt.savefig(out_file, **PLT_KWARGS)
    return df


def print_stds(df):
    methods = ['first-order', 'second-order', 'fine-tuning-1', 'fine-tuning-10', 'sharding-5', 'sharding-10', 'sharding-20']
    for method in methods:
        print(f"{method},{df.loc[df['method'] == method]['ACC after fix'].std()}")


def main(in_file, out_file, show=False):
    clean_acc = 0.887
    train_time = 3064  # average training time of all 20 poisoning models + the clean model
    df = plot_unlearning(in_file, clean_acc, train_time, out_file, show)
    # print_stds(df)


if __name__ == '__main__':
    args = get_parser().parse_args()
    main(**vars(args))


==> figures/Unlearning/appendix/fidelity-multiple-steps-appdx.py <==
import sys
from pathlib import Path
import argparse

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, RC_PARAMS, LEGEND_KWARGS, PALETTE


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5, scale_height=0.9)
RC_PARAMS.update({
    'axes.titlesize': 'small',
    'axes.labelsize': 'small',
    'xtick.labelsize': 'x-small',
    'ytick.labelsize': 'small'
})
LEGEND_KWARGS.update(dict(prop={'size': 7}), borderpad=0.2, )


def get_parser():
    parser = argparse.ArgumentParser()
    parser.add_argument('--in_file', type=str, help='input csv with results',
                        default=SCRIPT_DIR / 'fidelity-multiple-steps-appdx.csv')
    parser.add_argument('--out_file', type=str, help='output file', default=SCRIPT_DIR / 'fidelity-multiple-steps.pgf')
    parser.add_argument('--show', help='whether to show the plot instead of writing to file', action='store_true')
    return parser


def plot_unlearning(data_dir, out_file=None, show=False):
    # load data and rename columns
    df = pd.read_csv(data_dir)
    #df = df[(df.method != 'fine-tuning-10') & (df.method != 'sharding-10') & (df.method != 'sharding-20')]
    df['method'].replace({
        'first-order': '1st Order',
        'first-order-seq': '1st Order Seq.',
        'second-order': '2nd Order',
        'second-order-seq': '2nd Order Seq.',
        }, inplace=True)
    #df = df.rename(columns={'# Poisoned Labels': '\\# Poisoned Labels'})
    print(df.head())
    PALETTE.update({
        '1st Order': PALETTE['First Order'],
        '1st Order Seq.': PALETTE['DP'],
        '2nd Order': PALETTE['Second Order'],
        '2nd Order Seq.': PALETTE['Occlusion'],
    })

    plt.clf()
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, axs = plt.subplots(1, 2, figsize=FIG_SIZE)
    fig.tight_layout()
    sns.barplot(data=df, x='Dataset', y='Gradient Residual', hue='method', ax=axs[0], palette=PALETTE, ci=None)
    # secondary_palette = [(min(r+0.1, 1.0), min(g+0.1, 1.0), min(b+0.1, 1.0)) for r, g, b in sns.color_palette('deep', 5)]
    # sns.barplot(data=df, x='# Poisoned Labels', y='acc_before', hue='method', ax=axs[0], palette=secondary_palette)
    sns.barplot(data=df, x='Dataset', y='Accuracy', hue='method', palette=PALETTE, ax=axs[1], ci=None)

    handles, labels = axs[1].get_legend_handles_labels()
    # fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.95, 0.4))
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.02), loc="lower center", ncol=4)
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.05), loc="lower center", ncol=4)
    fig.legend(handles, labels, bbox_to_anchor=(0.53, 0.95), loc="lower center", ncol=4, **LEGEND_KWARGS)
    axs[1].set_ylim(60, 100)
    axs[0].set_yscale('log', basey=2)
    axs[1].get_legend().remove()
    axs[1].set_ylabel('Accuracy')
    axs[0].get_legend().remove()
    # fig.subplots_adjust(bottom=0.25, wspace=0.25)
    fig.subplots_adjust(bottom=0.20, wspace=0.5)

    if out_file is None or show:
        plt.show()
    else:
        plt.savefig(out_file, **PLT_KWARGS)
        print(f'Saved plot at {out_file}')
    return df


def main(in_file, out_file, show):
    df = plot_unlearning(in_file, out_file, show)


if __name__ == '__main__':
    args = get_parser().parse_args()
    main(**vars(args))


==> figures/Unlearning/diff_test_loss/fidelity-plot.py <==
import sys
from pathlib import Path
from matplotlib import scale

import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import matplotlib
import pickle as pkl

import math
from functools import partial


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize, change_bar_width
from plot_conf import TEXT_WIDTH, PLT_KWARGS, PALETTE, RC_PARAMS, LEGEND_KWARGS


matplotlib.use('pgf')
# for convenience
method_dict = {
               'DP': 0, 'Occlusion': 1, 'First Order': 2, 'Second Order': 3, 'Retraining': 4,
               'SISA': 5, 'Fine-tuning': 6
               }
methods_to_plot = [0, 2, 3, 4, 5, 6]

# swap color for 'Fine-Tuning'
PALETTE['Fine-tuning'] = PALETTE['Occlusion']

def vary_instances_fidelity_plot():
    FIG_SIZE = calc_figsize(TEXT_WIDTH, subplots=(1,4), scale_height=1.5)
    x_axes = [[2,4,8,16,32,64,128,256,512,1024],
              [2,4,8,16,32,64,128],
              [2,4,8,16,32,64,128,256,512],
              [2,4,8,16,32,64,128,256,512,1024,2048,4096]]

    y_ticks = [[0.5, 0.9, 1.0],
               [0.6,0.8,1.0],
               [0.5,0.7],
               [0.84, 0.85]
              ]

    y_lims = [[0.45, 1.01],
               [0.56, 1.01],
               [0.55,0.7],
               [0.84, 0.85]
              ]

    idx_to_method = {v:k for k,v in method_dict.items()}

    datasets = pkl.load(open(SCRIPT_DIR / 'fidelity-revision-plot.pkl', 'rb'))

    dataset_names = ['Spam', 'Malware', 'Diabetis', 'Adult']
    fig, ax = plt.subplots(1,4, figsize=(FIG_SIZE[0], FIG_SIZE[1]))

    def log(x):
        base = 100
        return math.log(x, base)

    for ax_, data, dataset_name, x_axis, y_tick, y_lim, idx in zip(ax.ravel(), datasets, dataset_names, x_axes, y_ticks, y_lims, range(len(datasets))):
        if dataset_name == 'Spam':
            exponent = 100
            ax_.set_yscale('function', functions=(partial(np.power, 100), np.vectorize(log)))
        #ax_.set_yticks([0.5, 0.9, 1])
        ax_.set_ylim(y_lim)
        for method_name, method_idx in method_dict.items():
            if method_idx not in methods_to_plot:
                continue
            if idx == 0:
                ax_.set_ylabel('Accuracy')
            means = [np.mean(d[method_idx]) for d in data]
            stds = [np.sqrt(np.std(d[method_idx])) for d in data]
            sns.lineplot(x=x_axis, y=means, ax=ax_, color=PALETTE[method_name])
            #ax_.errorbar(x_axis, means, stds, color=PALETTE[method_name])
            #ax_.set_title(dataset_name)
        idx_to_method[2] = '1st Order'
        idx_to_method[3] = '2nd Order'
        plt.figlegend([idx_to_method[i] for i in methods_to_plot],bbox_to_anchor=(0.5, -0.01), loc='upper center', borderaxespad=0, ncol=6)
        fig.tight_layout()
        plt.savefig(SCRIPT_DIR / 'unlearning-fidelity-varying.pgf', **PLT_KWARGS)


if __name__ == '__main__':
    vary_instances_fidelity_plot()


==> figures/Unlearning/diff_test_loss/pkl_to_csv.py <==
import pickle as pkl
import numpy as np

method_dict = {
               'DP': 0, 'Occlusion': 1, 'First Order': 2, 'Second Order': 3, 'Retraining': 4,
               'SISA': 5, 'Fine-tuning': 6
               }
methods_to_plot = [0, 2, 3, 4, 5, 6]

relevant_methods = [k for k,v in method_dict.items() if v in methods_to_plot]
idx_to_method = {v:k for k,v in method_dict.items()}

datasets = pkl.load(open('fidelity-plot.pkl', 'rb'))

dataset_names = ['Spam', 'Malware', 'Diabetis', 'Adult']
x_axes = [[2,4,8,16,32,64,128,256,512,1024],
          [2,4,8,16,32,64,128],
          [2,4,8,16,32,64,128,256,512],
          [2,4,8,16,32,64,128,256,512,1024,2048,4096]]

for data, dataset_name,x in zip(datasets, dataset_names, x_axes):
    all_means = [x]
    for method_name, method_idx in method_dict.items():
        if method_idx not in methods_to_plot:
            continue
        means = [np.mean(d[method_idx])*100 for d in data]
        stds = [np.sqrt(np.std(d[method_idx])) for d in data]
        all_means.append(means)
        #sns.lineplot(x=x_axis, y=means, ax=ax_, color=PALETTE[method_name]

        rows = zip(*all_means)
        with open(f'fidelity_{dataset_name}.csv', 'w') as f:
            print(','.join(['x']+relevant_methods), file=f)
            for row in rows:
                row_str = map(str, row)
                print(','.join(row_str), file=f)


==> figures/Unlearning/diff_test_loss/scatter_plot_approach.py <==
import sys
from pathlib import Path

import matplotlib.pyplot as plt
import seaborn as sns
import numpy as np
from scipy.stats import pearsonr
import matplotlib


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, PALETTE, RC_PARAMS, LEGEND_KWARGS


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH/2)
LEGEND_KWARGS['frameon'] = True
RC_PARAMS.update({
    'axes.titlesize': 'small',
    'axes.labelsize': 'small',
    'xtick.labelsize': 'small',
    'ytick.labelsize': 'small'
})
LEGEND_KWARGS.update(dict(prop={'size': 6}), borderpad=0.2)

# for convenience
method_dict = {
               'DP': 0, 'Occlusion': 1, 'First Order': 2, 'Second Order': 3, 'Retrained': 4,
               'Fine-tuning': 5
               }
methods_to_plot = [0, 2, 3, 5]
retraining_idx = 4
PALETTE['Fine-tuning'] = PALETTE['Occlusion']


def plot_scatter(appendix=False):
    method_names = ['DP', 'Occlusion', 'First Order', 'Second Order', 'Retrained', 'Fine-tuning']
    markers = ['o', '', '^', 'v', '', '*']
    if appendix:
        losses = [np.load(SCRIPT_DIR / 'scatter_losses_enron.npy'), np.load(SCRIPT_DIR / 'scatter_losses_drebin.npy')]
        titles = ['Spam', 'Malware']
        x_lims = [(-50,50), (-10,10)]
        fname = 'scatter-plot-appendix.pgf'
    else:
        losses = [np.load(SCRIPT_DIR / 'scatter_losses_diabetis.npy'),np.load(SCRIPT_DIR / 'scatter_losses_adult.npy')]
        titles = ['Diabetis', 'Adult']
        x_lims = [(-15, 15), (-60, 60)]
        fname = 'scatter-plot.pgf'

    n_rows = 1
    n_cols = 2
    n_ticks = 3
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, axs = plt.subplots(nrows=n_rows, ncols=n_cols, figsize=FIG_SIZE)
    axs = axs.ravel()
    # only first column gets y-label
    axs[0].set_ylabel('Approx. Diff Test loss')
    for idx, l in enumerate(losses):
        axs[idx].axis('square')
        lower_bound = x_lims[idx][0]
        upper_bound = x_lims[idx][1]
        axs[idx].set_title(titles[idx])
        axs[idx].set_xlim(lower_bound, upper_bound)
        axs[idx].set_ylim(lower_bound, upper_bound)
        axs[idx].set_xticks(np.linspace(lower_bound, upper_bound, n_ticks))
        axs[idx].set_yticks(np.linspace(lower_bound, upper_bound, n_ticks))
        axs[idx].tick_params(axis='both', which='major')
        axs[idx].set_xlabel('Exact Diff Test loss')
        axs[idx].plot([lower_bound, upper_bound], [lower_bound, upper_bound],
                      color='k', zorder=1, linewidth=RC_PARAMS['axes.linewidth'])
        #order = [1, 2, 0, 3, 4]
        for j in methods_to_plot:
            method_name = method_names[j]
            method_losses, marker = l[j], markers[j]
            if j==retraining_idx:
                continue
            axs[idx].scatter(l[retraining_idx], method_losses, label=method_name,
                             color=PALETTE[method_name], marker=marker, s=6, zorder=2, alpha=0.7)
            R = pearsonr(l[retraining_idx], method_losses)
            print(f'{idx} - {method_name}: Pearsonr: {R}')

    axs[0].legend(loc='lower right', **LEGEND_KWARGS)
    fig.tight_layout()
    plt.savefig(SCRIPT_DIR / fname, **PLT_KWARGS)
    # plt.show()


if __name__ == '__main__':
    # there exist one scatter plot in the paper and one in the appendix
    plot_scatter(appendix=False)
    plot_scatter(appendix=True)


==> figures/Unlearning/gradient_residual/pkl_to_csv.py <==
import pickle as pkl
import numpy as np

method_dict = {
               'DP': 0, 'Occlusion': 1, 'Fine-tuning':  2, 'First Order': 3,
               'Second Order': 4, 'First Order Sequential': 5, 'Second Order Sequential': 6
               }
methods_to_plot = [0, 2, 3, 4]

relevant_methods = [k for k,v in method_dict.items() if v in methods_to_plot]
idx_to_method = {v:k for k,v in method_dict.items()}

datasets = pkl.load(open('grad-residual-2-4-8-16-32-64-128.pkl', 'rb'))

dataset_names = ['Spam', 'Malware', 'Diabetis', 'Adult']
x_axis = [2**i for i in range(1,8)]

for data, dataset_name in zip(datasets, dataset_names):
    all_means = [x_axis]
    for method_name, method_idx in method_dict.items():
        if method_idx not in methods_to_plot:
            continue
        means = [np.mean(d[method_idx]) for d in data]
        print(dataset_name)
        print(means)
        stds = [np.sqrt(np.std(d[method_idx])) for d in data]
        all_means.append(means)
        #sns.lineplot(x=x_axis, y=means, ax=ax_, color=PALETTE[method_name]

        rows = zip(*all_means)
        with open(f'grad_residuals_{dataset_name}.csv', 'w') as f:
            print(','.join(['x']+relevant_methods), file=f)
            for row in rows:
                row_str = map(str, row)
                print(','.join(row_str), file=f)


==> figures/Unlearning/gradient_residual/plot_gradient_residual.py <==
import sys
from pathlib import Path
from matplotlib import scale

import numpy as np
import matplotlib.pyplot as plt
import pandas as pd
import seaborn as sns
import matplotlib
import pickle as pkl


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize, change_bar_width
from plot_conf import TEXT_WIDTH, PLT_KWARGS, PALETTE, RC_PARAMS, LEGEND_KWARGS


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5, scale_height=0.8)
# for convenience
method_dict = {
               'DP': 0, 'Occlusion': 1, 'Fine-tuning':  2, 'First Order': 3,
               'Second Order': 4, 'First Order Sequential': 5, 'Second Order Sequential': 6
               }
methods_to_plot = [0, 2, 3, 4]

# swap color for 'Fine-Tuning'
PALETTE['Fine-tuning'] = PALETTE['Occlusion']


def boxplot():
    raw_data = np.load(SCRIPT_DIR / 'grad_residual_results.npy')
    dataset_names = ['Diabetis', 'Adult', 'Spam', 'Malware']
    # prepare for pandas dataframe in wide-format
    data = []
    for dataset, n in zip(dataset_names, range(raw_data.shape[0])):
        for i, method in zip(methods_to_plot, ('DP', 'Fine-tuning', 'First Order', 'Second Order')):
            for j in range(raw_data.shape[2]):
                data.append([dataset, method, raw_data[n, i, j]])
    df = pd.DataFrame(data, columns=['Number of Names Removed', 'Method', 'Gradient Residual Norm'])

    fig, ax = plt.subplots(figsize=(8, 4))
    show_scatter = False
    if show_scatter:
        sns.swarmplot(data=df, x='Number of Names Removed', y='Gradient Residual Norm', hue='Method', ax=ax,
                      dodge=True, edgecolor='k', linewidth=1, size=3,
                      palette=PALETTE)
    outlier_size = 0 if show_scatter else 3
    sns.boxplot(data=df, x='Number of Names Removed', y='Gradient Residual Norm', hue='Method',
                ax=ax, fliersize=outlier_size, palette=PALETTE)
    if show_scatter:
        handles, labels = ax.get_legend_handles_labels()
        ax.legend(handles[:3], labels[:3])
    ax.legend(loc='lower right', ncol=2)
    ax.set_yscale('symlog')
    ax.set_xlabel('')

    fig.tight_layout()

    # plt.show()
    plt.savefig(SCRIPT_DIR / 'unlearning-gradient-residuals.pgf', **PLT_KWARGS)


def barplot():
    raw_data = np.load(SCRIPT_DIR / 'grad_residual_results.npy')
    dataset_names = ['Diabetis', 'Adult', 'Spam', 'Malware']
    # prepare for pandas dataframe in wide-format
    data = []
    for dataset, n in zip(dataset_names, range(raw_data.shape[0])):
        for i, method in zip(methods_to_plot, ('DP', 'Fine-tuning', 'First Order', 'Second Order')):
            for j in range(raw_data.shape[2]):
                data.append([dataset, method, raw_data[n, i, j]])
    df = pd.DataFrame(data, columns=['Number of Names Removed', 'Method', 'Gradient Residual Norm'])
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, ax = plt.subplots(figsize=FIG_SIZE)
    order = ['First Order', 'Second Order', 'Fine-tuning', 'DP']
    sns.barplot(data=df, x='Number of Names Removed', y='Gradient Residual Norm', hue='Method',
                ax=ax, palette=PALETTE, hue_order=order)
    change_bar_width(ax, 0.18)
    # ax.legend(loc='lower right', ncol=2)
    ax.set_yscale('symlog')
    ax.set_xlabel('')

    # copy legend and move to the top, remove old legend
    handles, labels = ax.get_legend_handles_labels()
    fig.legend(handles, labels, bbox_to_anchor=(0.58, 0.91), loc="lower center", ncol=4, **LEGEND_KWARGS)
    ax.get_legend().remove()

    fig.tight_layout()

    # plt.show()
    plt.savefig(SCRIPT_DIR / 'unlearning-gradient-residuals-bar.pgf', **PLT_KWARGS)


def vary_instances_barplot():
    FIG_SIZE = calc_figsize(TEXT_WIDTH, subplots=(1,4), scale_height=1.5)
    print(FIG_SIZE)
    x_axis = [2**i for i in range(1,8)]

    idx_to_method = {v:k for k,v in method_dict.items()}

    datasets = pkl.load(open(SCRIPT_DIR / 'grad-residual-2-4-8-16-32-64-128.pkl', 'rb'))

    dataset_names = ['Spam', 'Malware', 'Diabetis', 'Adult']
    fig, ax = plt.subplots(1,4, figsize=(FIG_SIZE[0], FIG_SIZE[1]))

    for ax_, data, dataset_name, idx in zip(ax.ravel(), datasets, dataset_names, range(len(datasets))):
        ax_.set_yscale('symlog')
        for method_name, method_idx in method_dict.items():
            if method_idx not in methods_to_plot:
                continue
            if idx != 0:
                ax_.set_yticks([])
            else:
                ax_.set_ylabel('Gradient Residual')
            means = [np.mean(d[method_idx]) for d in data]
            stds = [np.sqrt(np.std(d[method_idx])) for d in data]
            sns.lineplot(x=x_axis, y=means, ax=ax_, color=PALETTE[method_name])
            #ax_.errorbar(x_axis, means, stds, color=PALETTE[method_name])
            ax_.set_title(dataset_name)
            ax_.set_ylim((0.001, 35))
        plt.figlegend([idx_to_method[i] for i in methods_to_plot],bbox_to_anchor=(0.5, -0.01), loc='upper center', borderaxespad=0, ncol=4)
        fig.tight_layout()
        plt.savefig(SCRIPT_DIR / 'unlearning-gradient-residuals-varying.pgf', **PLT_KWARGS)



if __name__ == '__main__':
    boxplot()
    barplot()
    vary_instances_barplot()


==> figures/Unlearning/modelsize/plot_modelsize.py <==
import sys
from pathlib import Path
import argparse

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, LEGEND_KWARGS, RC_PARAMS, PALETTE


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5, scale_height=0.9)
RC_PARAMS.update({
    'axes.titlesize': 'small',
    'axes.labelsize': 'small',
    'xtick.labelsize': 'small',
    'ytick.labelsize': 'small',
    'pgf.preamble': '\n'.join([
        r"\usepackage{siunitx}",
        r"\sisetup{",
            r"separate-uncertainty,",
            r"group-separator={,},",
            r"group-minimum-digits=4,",
            r"group-digits=integer,",
            r"group-four-digits=true,",
            r"detect-weight=true,",
            r"detect-family=true,",
            r"detect-inline-weight=math",
        r"}"
    ])
})
LEGEND_KWARGS.update(dict(prop={'size': 7}), borderpad=0.2)


def get_parser():
    parser = argparse.ArgumentParser()
    parser.add_argument('--in_file', type=str, help='input csv with results',
                        default=SCRIPT_DIR / 'results-2022-09-02-larger-modelsize.csv')
    parser.add_argument('--out_file', type=str, help='output file', default=SCRIPT_DIR / 'modelsize.pgf')
    parser.add_argument('--show', help='whether to show the plot instead of writing to file', action='store_true')
    return parser


def plot_unlearning(data_dir, out_file=None, show=False):
    # load data and rename columns
    df = pd.read_csv(data_dir)
    df['method'].replace({
        'first-order': 'First Order',
        'second-order': 'Second Order'}, inplace=True)

    # scale #params to 1e6
    df['# params'] /= 1e6
    df['# params'] = df['# params'].round(1)

    # drop results for smaller nets
    df = df[df['# params'] != 2.8]
    df = df[df['# params'] != 4.9]
    df = df[df['# params'] != 9.0]

    df = df.rename(columns={
        '# dense units': '\\# Dense Units',
        '# params': r'\# Parameters (\num{1e6})'})
    print(df.head())

    # take average clean accuracy
    clean_ACC = df['clean_ACC'].mean()

    plt.clf()
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, axs = plt.subplots(1, 2, figsize=FIG_SIZE)
    fig.tight_layout()
    sns.barplot(data=df, x=r'\# Parameters (\num{1e6})', y='ACC after fix', hue='method', ax=axs[0], palette=PALETTE, ci=None)
    # secondary_palette = [(min(r+0.1, 1.0), min(g+0.1, 1.0), min(b+0.1, 1.0)) for r, g, b in sns.color_palette('deep', 5)]
    # sns.barplot(data=df, x='# Poisoned Labels', y='acc_before', hue='method', ax=axs[0], palette=secondary_palette)
    sns.barplot(data=df, x=r'\# Parameters (\num{1e6})', y='Time (s)', hue='method', palette=PALETTE, ax=axs[1], ci=None)

    handles, labels = axs[1].get_legend_handles_labels()
    # fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.95, 0.4))
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.02), loc="lower center", ncol=4)
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.05), loc="lower center", ncol=4)
    fig.legend(handles, labels, bbox_to_anchor=(0.53, 0.92), loc="lower center", ncol=4, **LEGEND_KWARGS)
    axs[0].set_ylim(0.5, 0.9)
    # axs[1].set_yscale('symlog')
    axs[0].get_legend().remove()
    axs[0].axhline(clean_ACC, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    # axs[1].axhline(retrain_time, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    axs[0].set_ylabel('Accuracy')
    axs[1].get_legend().remove()
    # fig.subplots_adjust(bottom=0.25, wspace=0.25)
    fig.subplots_adjust(bottom=0.25, wspace=0.5)

    if out_file is None or show:
        plt.show()
    else:
        plt.savefig(out_file, **PLT_KWARGS)
    return df


def print_stds(df):
    methods = ['first-order', 'second-order']
    for method in methods:
        print(f"{method},{df.loc[df['method'] == method]['ACC after fix'].std()}")


def main(in_file, out_file, show):
    df = plot_unlearning(in_file, out_file, show)
    # print_stds(df)


if __name__ == '__main__':
    args = get_parser().parse_args()
    main(**vars(args))


==> figures/Unlearning/poisoning/plot_unlearning.py <==
import sys
from pathlib import Path
import argparse

import matplotlib.pyplot as plt
import seaborn as sns
import pandas as pd
import matplotlib


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, RC_PARAMS, LEGEND_KWARGS, PALETTE


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5, scale_height=0.9)
RC_PARAMS.update({
    'axes.titlesize': 'small',
    'axes.labelsize': 'small',
    'xtick.labelsize': 'small',
    'ytick.labelsize': 'small'
})
LEGEND_KWARGS.update(dict(prop={'size': 7}), borderpad=0.2)


def get_parser():
    parser = argparse.ArgumentParser()
    parser.add_argument('--in_file', type=str, help='input csv with results',
                        default=SCRIPT_DIR / 'poisoning-2022-01-12-oneshot.csv')
    parser.add_argument('--out_file', type=str, help='output file', default=SCRIPT_DIR / 'unlearning.pgf')
    parser.add_argument('--show', help='whether to show the plot instead of writing to file', action='store_true')
    return parser


def plot_unlearning(data_dir, clean_acc, retrain_time, out_file=None, show=False):
    # load data and rename columns
    df = pd.read_csv(data_dir)
    df = df[(df.method != 'fine-tuning-10') & (df.method != 'sharding-10') & (df.method != 'sharding-20')]
    df['method'].replace({
        'fine-tuning-1': 'Fine-tuning',
        'sharding-5': 'SISA',
        'first-order': 'First Order',
        'second-order': 'Second Order'}, inplace=True)
    df = df.rename(columns={'# Poisoned Labels': '\\# Poisoned Labels'})
    print(df.head())

    plt.clf()
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, axs = plt.subplots(1, 2, figsize=FIG_SIZE)
    fig.tight_layout()
    sns.barplot(data=df, x='\\# Poisoned Labels', y='ACC after fix', hue='method', ax=axs[0], palette=PALETTE, ci=None)
    # secondary_palette = [(min(r+0.1, 1.0), min(g+0.1, 1.0), min(b+0.1, 1.0)) for r, g, b in sns.color_palette('deep', 5)]
    # sns.barplot(data=df, x='# Poisoned Labels', y='acc_before', hue='method', ax=axs[0], palette=secondary_palette)
    sns.barplot(data=df, x='\\# Poisoned Labels', y='Time (s)', hue='method', palette=PALETTE, ax=axs[1], ci=None)

    handles, labels = axs[1].get_legend_handles_labels()
    # fig.legend(handles, labels, loc='lower center', bbox_to_anchor=(0.95, 0.4))
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.02), loc="lower center", ncol=4)
    # fig.legend(handles, labels, bbox_to_anchor=(0.5, -0.05), loc="lower center", ncol=4)
    fig.legend(handles, labels, bbox_to_anchor=(0.53, 0.92), loc="lower center", ncol=4, **LEGEND_KWARGS)
    axs[0].set_ylim(0.5, 0.9)
    axs[1].set_yscale('symlog')
    axs[0].get_legend().remove()
    axs[0].axhline(clean_acc, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    axs[1].axhline(retrain_time, color='gray', linestyle='--', linewidth=0.8, zorder=0)
    axs[0].set_ylabel('Accuracy')
    axs[1].get_legend().remove()
    # fig.subplots_adjust(bottom=0.25, wspace=0.25)
    fig.subplots_adjust(bottom=0.25, wspace=0.5)

    if out_file is None or show:
        plt.show()
    else:
        plt.savefig(out_file, **PLT_KWARGS)
    return df


def print_stds(df):
    methods = ['first-order', 'second-order', 'fine-tuning-1', 'fine-tuning-10', 'sharding-5', 'sharding-10', 'sharding-20']
    for method in methods:
        print(f"{method},{df.loc[df['method'] == method]['ACC after fix'].std()}")


def main(in_file, out_file, show):
    clean_acc = 0.8724
    train_time = 997.26  # average training time of all 20 poisoning models + the clean model
    df = plot_unlearning(in_file, clean_acc, train_time, out_file, show)
    # print_stds(df)


if __name__ == '__main__':
    args = get_parser().parse_args()
    main(**vars(args))


==> figures/Unlearning/sharding/plot_sharding.py <==
import sys
from pathlib import Path

from math import comb as binom

import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt
import matplotlib

SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[1]
sys.path.insert(0, str(BASE_DIR))


from plot_conf import TEXT_WIDTH, PLT_KWARGS, PALETTE, RC_PARAMS
from plot_utils import calc_figsize


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5 * 0.9, scale_height=0.9)


def shard_proba(S, n):
    k = S
    ret = 0
    for j in range(1, S+1):
        # ret += ((-1)**(j+1) * binom(k, j) * (S-j)**n) / S**n
        # prevent overflows:
        # (S-j)**n / S**n = ((S-j) / S)**n
        ret += (-1)**(j+1) * binom(k, j) * ((S-j) / S)**n
    return 1 - ret


def plot_vary_S():
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, ax = plt.subplots(figsize=FIG_SIZE)
    S = np.linspace(1, 50, 50).astype(np.int64)
    for i, n in enumerate([10, 50, 100, 150]):
        y = [shard_proba(s, n) for s in S]
        sns.lineplot(S, y, ax=ax, label=f'n = {n}',
                     color=palette[i], linestyle=linestyles[i])
        plt.xlabel('Number of shards')
        plt.ylabel('Probability')
    fig.tight_layout()
    plt.savefig(SCRIPT_DIR / 'sharding_S.pgf', **PLT_KWARGS)


def plot_vary_n():
    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, ax = plt.subplots(figsize=FIG_SIZE)
    N = np.linspace(1, 300, 300).astype(np.int64)
    for i, S in enumerate([5, 10, 20, 30]):
        csv_path = SCRIPT_DIR/f'sharding_n-S{S}.csv'
        with open(csv_path, 'w') as out_csv:
            out_csv.write('n,proba\n')
            y = [shard_proba(S, n) for n in N]
            sns.lineplot(N, y, ax=ax, label=f'S = {S}',
                         color=palette[i], linestyle=linestyles[i])
            ax.lines[i].set_linestyle(linestyles[i])
            plt.xlabel('Number of unlearning samples')
            plt.ylabel('Probability')
            for n, proba in zip(N, y):
                out_csv.write(f"{n},{proba:.4f}\n")

    fig.tight_layout()
    plt.savefig(SCRIPT_DIR / 'sharding_n.pgf', **PLT_KWARGS)


if __name__ == '__main__':
    color_keys = ['Occlusion', 'DP', 'Second Order']
    palette = ['#d62728'] + [PALETTE[k] for k in color_keys]
    linestyles = [':', '-.', '--', '-']

    # plot_vary_S()
    plot_vary_n()


==> figures/language_model/data_acc_exposure.py <==
import numpy as np

# outside order is always affected samples 200-500-1000-2000
# inside order is always len 5-10-15-20
# inside-inside order is always three different words used for replacement

accs_order_1 = [
[[0.8810, 0.8905, 0.8789], [0.8472, 0.8473, 0.7706], [0.8390, 0.8673, 0.8687], [0.8925, 0.8845, 0.8723]],
[[0.8795, 0.8656, 0.8244], [0.8867, 0.8837, 0.8908], [0.6279, 0.5288, 0.7445], [0.7262, 0.7554, 0.8835]],
[[0.8214, 0.6600, 0.7594], [0.8249, 0.8204, 0.8593], [0.7316, 0.8627, 0.7178], [0.8020, 0.5797, 0.7973]],
[[0.4895, 0.5384, 0.5200], [0.5375, 0.4873, 0.6628], [0.8815, 0.7869, 0.7979], [0.7574, 0.7549, 0.7604]]
]

exposure_order_1 = [
[[0.9714, 2.0596, 0.1347], [2.42e-5, 3.44e-7, 0.00073], [0.3962, 0.1405, 2.4512], [5.66e-6, 1.7816e-9, 6.21e-5]],
[[0.1066, 3.2625, 0.0455], [0.2744, 0.1448, 0.1905], [0.2594, 0.4698, 0.0020], [5.13e-5, 0.0584, 0.2271]],
[[0.2872, 0.1750, 0.5159], [0.00018, 0.00022, 7.623e-5], [4.30e-6, 0.0033, 0.0048], [1.12e-5, 0.0057, 5.91e-5]],
[[0.0983, 0.0784, 1.2000], [0.5911, 5.9536, 0.6133], [0.0614, 0.3811, 9.82e-5], [0.0079, 2.85e-6, 0.0005]]
]

accs_order_2 = [
[[0.8859, 0.8922, 0.9017], [0.8724, 0.8727, 0.8370], [0.8668, 0.8704, 0.8552], [0.8852, 0.8918, 0.8905]],
[[0.8374, 0.7984, 0.8864], [0.8887, 0.8856, 0.8913], [0.7229, 0.7301, 0.8228], [0.8746, 0.8854, 0.8511]],
[[0.7910, 0.8031, 0.7561], [0.8412, 0.8276, 0.8674], [0.8220, 0.8501, 0.8222], [0.8690, 0.7118, 0.6912]],
[[0.7069, 0.7231, 0.6283], [0.4987, 0.5382, 0.7063], [0.8460, 0.8606, 0.8154], [0.8142, 0.7824, 0.7986]]
]

exposure_order_2 = [
[[0.0016, 2.0269, 0.1826], [3.82e-5, 1.71e-6, 5.80e-4], [0.3096, 0.0600, 0.0058], [3.42e-5, 5.26e-6, 2.39e-5]],
[[2.2834, 0.0380, 0.1200], [0.2792, 0.1445, 0.1928], [0.0004, 0.0034, 0.0008], [0.1778, 0.2219, 0.3282]],
[[0.2100, 0.1316, 0.3248], [0.0045, 0.0002, 9.13e-5], [0.0413, 0.0011, 0.0030], [0.1155, 0.5585, 0.0309]],
[[0.7056, 2.2010, 0.1810], [3.8131,0.4113, 0.4230], [0.060, 0.0013, 0.0002], [0.0004, 0.0026, 3.44e-6]]
]

accs_finetuning = [
[[0.9182, 0.9165, 0.9317], [0.8420, 0.8394, 0.8443], [0.8292, 0.8408, 0.8446], [0.8303, 0.8317, 0.8228]],
[[0.8712, 0.8539, 0.8761], [0.6846, 0.8340, 0.7940], [0.8986, 0.9005, 0.9046], [0.8821, 0.8726, 0.8757]],
[[0.9187, 0.9152, 0.9147], [0.8400, 0.8241, 0.7990], [0.8319, 0.7594, 0.8412], [0.8690, 0.7118, 0.6912]],
[[0.9065, 0.9100, 0.9090], [0.8510, 0.8615, 0.8597], [0.8502, 0.8800, 0.8729], [0.8715, 0.8736, 0.8590]]
]

exposure_finetuning = [
[[24.818, 23.919, 24.949], [47.226, 23.685, 18.849], [0.9018, 0.9745, 82.284], [78.316, 7.24e-5, 0.000355]],
[[20.517, 12.739, 20.418], [0.001, 0.384, 0.116], [102.373, 100.900, 103.819], [66.901, 0.002, 0.590]],
[[56.565, 56.333, 56.511], [0.600, 2.452, 52.560], [126.179, 0.017, 0.0042], [51.538, 52.063, 52.194]],
[[61.727, 61.427, 63.318], [109.838, 106.139, 110.172], [96.177, 100.463, 102.232], [181.568, 183.944, 177.799]]
]

exposure_original = [
[25.9, 51.7, 90.25, 85.8],
[22.0, 54.75, 108.0, 71.38],
[58.1, 55.9, 134.77, 53.0],
[64.7, 114.1, 104.3, 187.7]
]

accs_original = [
[90.34, 88.67, 88.57, 87.22],
[89.04, 89.54, 90.26, 89.90],
[89.77, 89.00, 90.26, 90.05],
[89.96, 90.35, 89.76, 90.05]
]

accs_retraining = [
[0.8998, 0.885, 0.886, 0.8928],
[0.8952, 0.8876, 0.9034, 0.9032],
[0.8976, 0.8886, 0.9062, 0.9068],
[0.8946, 0.9002, 0.9016, 0.9028]
]

mean_accs_order_1 = np.nanmean(accs_order_1, axis=(1,2))
stds_accs_order_1 = np.nanstd(accs_order_1, axis=(1,2))
quantile_accs_order_1 = np.quantile(accs_order_1, 0.75, axis=(1,2))
best_words_acc_order_1 = np.max(accs_order_1, axis=2)
best_words_acc_mean_order_1 = np.mean(best_words_acc_order_1, axis=1)
best_words_acc_std_order_1 = np.std(best_words_acc_order_1, axis=1)

mean_exps_order_1 = np.nanmean(exposure_order_1, axis=(0,2))
stds_exps_order_1 = np.nanstd(exposure_order_1, axis=(0,2))
best_words_exp_order_1 = np.min(exposure_order_1, axis=2)
best_words_exp_mean_order_1 = np.mean(best_words_exp_order_1, axis=0)
best_words_exp_std_order_1 = np.std(best_words_exp_order_1, axis=0)

mean_accs_order_2 = np.nanmean(accs_order_2, axis=(1,2))
stds_accs_order_2 = np.nanstd(accs_order_2, axis=(1,2))
quantile_accs_order_2 = np.quantile(accs_order_2, 0.75, axis=(1,2))
best_words_acc_order_2 = np.max(accs_order_2, axis=2)
best_words_acc_mean_order_2 = np.mean(best_words_acc_order_2, axis=1)
best_words_acc_std_order_2 = np.std(best_words_acc_order_2, axis=1)

mean_exps_order_2 = np.nanmean(exposure_order_2, axis=(0,2))
stds_exps_order_2 = np.nanstd(exposure_order_2, axis=(0,2))
best_words_exp_order_2 = np.min(exposure_order_2, axis=2)
best_words_exp_mean_order_2 = np.mean(best_words_exp_order_2, axis=0)
best_words_exp_std_order_2 = np.std(best_words_exp_order_2, axis=0)

mean_accs_finetuned = np.nanmean(accs_finetuning, axis=(1,2))
stds_accs_finetuned = np.nanstd(accs_finetuning, axis=(1,2))
best_words_acc_finetuned = np.max(accs_finetuning, axis=2)
best_words_acc_mean_finetuned = np.mean(best_words_acc_finetuned, axis=1)
best_words_acc_std_finetuned = np.std(best_words_acc_finetuned, axis=1)

mean_exps_finetuned = np.nanmean(exposure_finetuning, axis=(0,2))
stds_exps_finetuned = np.nanstd(exposure_finetuning, axis=(0,2))
best_words_exp_finetuned = np.min(exposure_finetuning, axis=2)
best_words_exp_mean_finetuned = np.mean(best_words_exp_finetuned, axis=0)
best_words_exp_std_finetuned = np.std(best_words_exp_finetuned, axis=0)

means_acc_retraining = np.nanmean(accs_retraining, axis=1)
stds_acc_retraining = np.nanstd(accs_retraining, axis=1)

mean_exps_retraining = np.zeros(*mean_exps_order_1.shape)
stds_exps_retraining = np.zeros(*stds_exps_order_1.shape)

accuracies = [(mean_accs_order_1, stds_accs_order_1), (mean_accs_order_2, stds_accs_order_2), (means_acc_retraining, stds_acc_retraining)]
exposures = [(mean_exps_order_1, stds_accs_order_1), (mean_exps_order_2, stds_exps_order_2), (mean_exps_retraining, stds_exps_retraining)]

if __name__ == "__main__":
	print('Evaluation Order 1:')
	print('Mean Accs Order 1:', mean_accs_order_1)
	print('Std Accs Order 1:', stds_accs_order_1)
	print('First quantile Accs Order 1:', quantile_accs_order_1)
	print('Mean Exps Order 1:', mean_exps_order_1)
	print('Std Exps Order 1:', stds_exps_order_1)
	print('Mean Best words Acc Order 1:', best_words_acc_mean_order_1)
	print('Std Best words Acc Order 1:', best_words_acc_std_order_1)
	print('Mean Best words Exp Order 1:', best_words_exp_mean_order_1)
	print('Std Best words Exp Order 1:', best_words_exp_std_order_1)

	print('\n' + '#'*30 + '\n')

	print('Evaluation Order 2:')
	print('Mean Accs Order 2:', mean_accs_order_2)
	print('Std Accs Order 2:', stds_accs_order_2)
	print('First quantile Accs Order 2:', quantile_accs_order_2)
	print('Mean Exps Order 2:', mean_exps_order_2)
	print('Std Exps Order 2:', stds_exps_order_2)
	print('Mean Best words Acc Order 2:', best_words_acc_mean_order_2)
	print('Std Best words Acc Order 2:', best_words_acc_std_order_2)
	print('Mean Best words Exp Order 2:', best_words_exp_mean_order_2)
	print('Std Best words Exp Order 2:', best_words_exp_std_order_2)

	print('\n' + '#'*30 + '\n')

	print('Mean Accs Finetuning:', mean_accs_finetuned)
	print('Std Accs Finetuning:', stds_accs_finetuned)
	print('Mean Exps Finetuning:', mean_exps_finetuned)
	print('Std Exps Finetuning:', stds_exps_finetuned)
	print('Mean Best words Acc Finetuning:', best_words_acc_mean_finetuned)
	print('Std Best words Acc Finetuning:', best_words_acc_std_finetuned)
	print('Mean Best words Exp Finetuning:', best_words_exp_mean_finetuned)
	print('Std Best words Exp Finetuning:', best_words_exp_std_finetuned)

	print('\n' + '#'*30 + '\n')

	print('Mean Accs Retraining:', means_acc_retraining)
	print('Std Accs Retraining:', stds_acc_retraining)
	print('Mean Exps Retraining:', mean_exps_retraining)
	print('Std Exps Retraining:', stds_exps_retraining)


	print('\n' + '#'*30 + '\n')

	print('Mean exposures original model:', np.mean(exposure_original, axis=0))
	print('Std exposures original model:', np.std(exposure_original, axis=0))
	print('Mean accs original model:', np.mean(accs_original, axis=1))
	print('Std accs original model:', np.std(accs_original, axis=1))
	
	
	

==> figures/language_model/histo_plot.py <==
import sys
from pathlib import Path
from matplotlib import scale

import matplotlib.pyplot as plt
import numpy as np
from scipy.stats import skewnorm
import matplotlib
import seaborn as sns


SCRIPT_DIR = Path(__file__).resolve().parents[0]
BASE_DIR = SCRIPT_DIR.parents[0]
sys.path.insert(0, str(BASE_DIR))


from plot_utils import calc_figsize
from plot_conf import TEXT_WIDTH, PLT_KWARGS, RC_PARAMS, LEGEND_KWARGS


matplotlib.use('pgf')
FIG_SIZE = calc_figsize(TEXT_WIDTH, fraction=0.5 * 0.95, scale_height=0.9)
RC_PARAMS.update({
    'axes.labelsize': 'small',
    'xtick.labelsize': 'small',
    'ytick.labelsize': 'small'
})


def plot_histo():
    perplexities = np.load(SCRIPT_DIR / 'perplexities_samples-10000000_canary_no=012345678901234_canary_reps=5.npy')

    ae, loc, scale = skewnorm.fit(perplexities)
    sn = skewnorm(ae, loc, scale)

    # colors
    black = 'k'
    blue = '#006BA4'
    lightblue = '#A2C8EC'
    gray = '#ABABAB'

    canary_perplexity_before = 11.39
    canary_perplexities_after = [169.47, 183.41, 198.56]
    repl_sentences = ['"holding my hand"', '"into the garden"', '"under the house"']

    sns.set_theme(context='paper', style='white', rc=RC_PARAMS)
    fig, ax = plt.subplots(nrows=1, ncols=1, figsize=FIG_SIZE, sharex=True)

    _, bins, _ = ax.hist(perplexities, bins=1000, density=True, color=lightblue, histtype='stepfilled')

    ax.axvline(canary_perplexity_before, linestyle=':', linewidth=1, color=black, label='Before Unlearning')
    ax.set_xlabel('Log-Perplexity')
    ax.set_ylabel('Relative Frequency')

    for i, replacement, perplexity in zip(range(len(repl_sentences)), repl_sentences, canary_perplexities_after):
        if i == 0:
            ax.axvline(perplexity, linestyle='--', linewidth=1, label='After Unlearning', color=black)
        else:
            ax.axvline(perplexity, linestyle='--', linewidth=1, color=black)

    x = np.linspace(0, max(bins), 500)
    ax.plot(x, sn.pdf(x), label="Skewnorm Fit", color=blue)

    fig.legend(ncol=3, loc="upper center", bbox_to_anchor=(0.525, 1.08), **LEGEND_KWARGS)

    fig.tight_layout()
    fig.subplots_adjust(top=0.95)
    plt.savefig(SCRIPT_DIR / 'histo-perplexity.pgf', **PLT_KWARGS)


if __name__ == '__main__':
    plot_histo()


==> figures/language_model/plot_acc_exposure.py <==
from data_acc_exposure import accuracies, exposures
import matplotlib.pyplot as plt
import numpy as np

samples_affected = [200, 500, 1000, 2000]
number_length = [5,10,15,20]
Legend_titles = ['First order', 'Second order', 'Retraining']

fig,axs = plt.subplots(ncols=2, nrows=1, figsize=(18,7))

axs[0].set_xlabel('Number of affected samples')
axs[0].set_ylabel('Accuracy')
axs[0].set_xticks(samples_affected)

axs[1].set_xlabel('Length of telephone number')
axs[1].set_ylabel('Exposure')
axs[1].set_xticks(number_length)

for i in range(len(accuracies)):
	print(accuracies[i][0])
	print(accuracies[i][1])
	axs[0].plot(samples_affected, accuracies[i][0], label=Legend_titles[i])
	#axs[0].errorbar(samples_affected, accuracies[i][0], accuracies[i][1], label=Legend_titles[i])
	axs[0].grid()

for i in range(len(accuracies)):
	axs[1].plot(number_length, exposures[i][0], label=Legend_titles[i])
	#axs[1].errorbar(number_length, exposures[i][0], exposures[i][1], label=Legend_titles[i])
	axs[1].grid()

size_alphabet = 49
extraction_threshold = [np.log2(float(size_alphabet**i)) for i in number_length]
axs[1].plot(number_length, extraction_threshold, linestyle='--', label="Extraction possible when bigger")

axs[0].legend()
axs[1].legend()
plt.show()
fig.tight_layout()
fig.savefig('results_alice.pdf')
